Quantum interactions between a laser interferometer and gravitational waves

LIGO's detection of gravitational waves marks a first step in measurable effects of general relativity on quantum matter. In its current operation, laser interferometer gravitational-wave detectors are already quantum limited at high frequencies, and planned upgrades aim to decrease the noise floor to the quantum level over a wider bandwidth. This raises the interesting idea of what a gravitational-wave detector, or an optomechanical system more generally, may reveal about gravity beyond detecting gravitational waves from highly energetic astrophysical events, such as its quantum versus classical nature. In this paper we develop a quantum treatment of gravitational waves and its interactions with the detector. We show that the treatment recovers known equations of motion in the classical limit for gravity, and we apply our formulation to study the system dynamics, with a particular focus on the implications of gravity quantization. Our framework can also be extended to study alternate theories of gravity and the ways in which their features manifest themselves in a quantum optomechanical system.

==> figures/plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    113915,       1992]
NotebookOptionsPosition[    113323,       1970]
NotebookOutlinePosition[    113682,       1986]
CellTagsIndexPosition[    113639,       1983]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", "x", "]"}], ",", 
     RowBox[{
      RowBox[{"-", "0.1"}], 
      RowBox[{"Sin", "[", "x", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"31", "-", 
      RowBox[{"2", "\[Pi]"}]}]}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"False", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "\[Rule]", "0.01"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"Thickness", "\[Rule]", "0.005"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "3"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.734101191362945*^9, 3.7341014487867107`*^9}, {
  3.734101511052373*^9, 3.734101513787614*^9}, {3.7341017175784683`*^9, 
  3.734101733227318*^9}, {3.734101793128581*^9, 3.7341018049153337`*^9}, {
  3.73410184155192*^9, 3.7341018601912613`*^9}, {3.734102708772708*^9, 
  3.734102739493458*^9}, {3.73410312372064*^9, 3.734103146120111*^9}, {
  3.7341163642998333`*^9, 3.734116401646941*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.01], Opacity[1.], LineBox[CompressedData["

1:eJwkmnk4Vd/3xyX5yDwnGTNzDZfLlWSviCQJCSEaVDQIDUilJKFCUSkqQ4hK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      "]]}, 
    {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwUm3k4VV8XxyVJiAwJGTNzDTeXK5W9NEhSUYqQJEQRSUWGZEoqlLkiQ0pk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      "]]}}, {}},
  AspectRatio->NCache[
    Rational[1, 3], 0.3333333333333333],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->
   NCache[{{0, 31 - 2 Pi}, {-0.9999999878605078, 0.9999999878293847}}, {{
     0, 24.716814692820414`}, {-0.9999999878605078, 0.9999999878293847}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7341013309359093`*^9, 3.734101384086113*^9}, {
   3.734101417761585*^9, 3.734101449167367*^9}, 3.734101514455698*^9, 
   3.734101733793168*^9, 3.734101805329026*^9, {3.734101843731079*^9, 
   3.734101861350566*^9}, {3.73410271337458*^9, 3.734102739993648*^9}, {
   3.734103126327433*^9, 3.7341031463736763`*^9}, {3.734116373056312*^9, 
   3.734116402148717*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"10", 
     RowBox[{"Sin", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"False", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Purple", ",", 
      RowBox[{"Thickness", "\[Rule]", "0.016"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "3"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7341094006260843`*^9, 3.734109519576562*^9}, {
  3.734109560841449*^9, 3.734109694192814*^9}, {3.7341097363797293`*^9, 
  3.734109767002583*^9}, {3.734109797630555*^9, 3.734109798740391*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.5, 0, 0.5], Thickness[0.016], Opacity[1.], 
     LineBox[CompressedData["
1:eJwVmHc8lt8bx40WWc9jZDyedWSWECqN+2pqkCiFJHtkS0URScpWVomKCImU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      "]]}}, {}},
  AspectRatio->NCache[
    Rational[1, 3], 0.3333333333333333],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 10}, {-9.999993677877384, 9.999995758683372}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.734109801570095*^9, 3.734109801595241*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.5, 0, 0.5], Thickness[0.008], Opacity[1.], 
     LineBox[CompressedData["
1:eJwVmHc8lt8bx40WWc9jZDyedWSWECqN+2pqkCiFJHtkS0URScpWVomKCImU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      "]]}}, {}},
  AspectRatio->NCache[
    Rational[1, 6], 0.16666666666666666`],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 10}, {-9.999993677877384, 9.999995758683372}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.734109741382271*^9, 3.734109741403059*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.5, 0, 0.5], Thickness[0.008], Opacity[1.], 
     LineBox[CompressedData["
1:eJwVWnc8Vu8bJiVkvvZ457G9xkuhUueOFJIoZFV2QkhGIhrKSLRUhCSVyiij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      "]]}}, {}},
  AspectRatio->NCache[
    Rational[1, 6], 0.16666666666666666`],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 20}, {-9.999999416959943, 9.999995832087748}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.734109696582026*^9, 3.7341096966022243`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwlWnk8VP/3Ji3Kkj3ZiREzlqEsbe/zabWlJBIqu5LQpkhJylqkKCEpihaU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      "]]}}, {}},
  AspectRatio->NCache[
    Rational[1, 6], 0.16666666666666666`],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 20}, {-0.9999999416959943, 0.9999995832087748}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.734109522895302*^9, 3.7341095229271507`*^9}}]
},
WindowSize->{808, 755},
WindowMargins->{{Automatic, -1901}, {-69, Automatic}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1262, 32, 119, "Input"],
Cell[1845, 56, 45741, 765, 203, "Output"]
}, Open  ]],
Cell[47601, 824, 758, 19, 94, "Input"],
Cell[48362, 845, 12612, 220, 203, InheritFromParent],
Cell[60977, 1067, 12614, 220, 113, InheritFromParent],
Cell[73594, 1289, 19769, 337, 113, InheritFromParent],
Cell[93366, 1628, 19953, 340, 113, InheritFromParent]
}
]
*)

(* End of internal cache information *)


